The build-up of the cD halo of M87 - evidence for accretion in the last Gyr

We present kinematic and photometric evidence for an accretion event in the halo of the cD galaxy M87 in the last Gyr. Using velocities for ~300 planetary nebulas (PNs) in the M87 halo, we identify a chevron-like substructure in the PN phase-space. We implement a probabilistic Gaussian mixture model to identify the PNs that belong to the chevron. From analysis of deep V-band images of M87, we find that the region with the highest density of PNs associated to the chevron, is a crown-shaped substructure in the optical light. We assign a total of N_(PN,sub)=54 to the substructure, which extends over ~50 kpc along the major axis where we also observe radial variations of the ellipticity profile and a colour gradient. The substructure has highest surface brightness in a 20kpc x 60kpc region around 70 kpc in radius. In this region, it causes an increase in surface brightness by >60%. The accretion event is consistent with a progenitor galaxy with a V-band luminosity of L=2.8\pm1.0 x 10^9 L_(sun,V), a colour of (B-V)=0.76\pm0.05, and a stellar mass of M=6.4\pm2.3 x 10^9 M_sun. The accretion of this progenitor galaxy has caused an important modification of the outer halo of M87 in the last Gyr. By itself it is strong evidence that the galaxy's cD halo is growing through the accretion of smaller galaxies as predicted by hierarchical galaxy evolution models.

==> make.sh <==
#!/bin/bash
latexfile="M87_chevron"
latex "$latexfile".tex
bibtex "$latexfile".aux
latex "$latexfile".tex
latex "$latexfile".tex
dvips "$latexfile".dvi
ps2pdf "$latexfile".ps
